Observability of cyclotron resonance in the hydrodynamic regime of bilayer graphene

We offer theoretical predictions for the frequency of the resonant frequency of transport for the hydrodynamic description of bilayer graphene, as well as provide quantification for the relative strength of this signal throughout phase space. Our calculations are based on classical fluid dynamics equations derived from the Boltzmann equation for bilayer graphene in arXiv:1901.07039, and suggest that while this resonance is accessible to current experimental techniques, the same mechanism which causes the hydrodynamic resonance to differ from the Fermi liquid value is responsible for a significant broadening of the peak.

==> gammaLevelSets.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     85091,       1743]
NotebookOptionsPosition[     83070,       1705]
NotebookOutlinePosition[     83463,       1721]
CellTagsIndexPosition[     83420,       1718]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"z_", ",", "d_"}], "]"}], ":=", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["z", "2"]}], ")"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", " ", "d", " ", "z"}], ")"}], "2"]}], ")"}], 
   RowBox[{"1", "/", "4"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"z_", ",", "d_"}], "]"}], ":=", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"ArcTan", "[", 
      FractionBox[
       RowBox[{"2", " ", "d", " ", "z"}], 
       RowBox[{"1", " ", "-", " ", 
        SuperscriptBox["z", "2"]}]], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"z_", ",", "d_"}], "]"}], ":=", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"ArcTan", "[", 
      FractionBox[
       RowBox[{"2", " ", "d", " ", "z"}], 
       RowBox[{"1", " ", "-", " ", 
        SuperscriptBox["z", "2"]}]], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"w", "[", 
    RowBox[{"z_", ",", "d_"}], "]"}], ":=", " ", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "d"}], "]"}], "*", 
         RowBox[{"s", "[", 
          RowBox[{"z", ",", "d"}], "]"}]}], ",", 
        RowBox[{"z", " ", "<=", " ", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "d"}], "]"}], "*", 
         RowBox[{"c", "[", 
          RowBox[{"z", ",", "d"}], "]"}]}], ",", 
        RowBox[{"z", " ", ">", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          SqrtBox[
           RowBox[{"2", " ", "d"}]], 
          RowBox[{"Sin", "[", 
           FractionBox["\[Pi]", "4"], "]"}]}], "}"}], ",", 
        RowBox[{"z", " ", "==", "1"}]}], "}"}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"z_", ",", "d_"}], "]"}], ":=", " ", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"z", ",", "d"}], "]"}], 
          RowBox[{"c", "[", 
           RowBox[{"z", ",", "d"}], "]"}]}]}], ",", 
        RowBox[{"z", "<", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"z", ",", "d"}], "]"}], 
          RowBox[{"s", "[", 
           RowBox[{"z", ",", "d"}], "]"}]}]}], ",", 
        RowBox[{"z", ">", "1"}]}], "}"}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Manipulate", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"z", ",", "d"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "0", ",", "1"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.89256908908637*^9, {3.892569144672702*^9, 3.892569265275363*^9}, {
   3.892569404109676*^9, 3.8925694051815147`*^9}, {3.892569534134519*^9, 
   3.8925695447447033`*^9}, 3.8926382061360693`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"914f6ba8-0671-4c7f-86c4-cee38146bf3c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Manipulate", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"z", ",", "d"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "0", ",", "1"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.892569294804743*^9, 3.8925693458914013`*^9}, {
   3.892569632607358*^9, 3.892569635947382*^9}, 3.892638208191326*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"7ec1316c-828c-4239-ac42-6be40691b6e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gamma", "[", 
   RowBox[{"z_", ",", "d_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"m", "[", 
    RowBox[{"z", ",", "d"}], "]"}], 
   RowBox[{"w", "[", 
    RowBox[{"z", ",", "d"}], "]"}]]}]], "Input",
 CellChangeTimes->{{3.892569341989791*^9, 3.8925693423872337`*^9}, {
  3.892569678387793*^9, 3.892569716172505*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"fd5d2950-52b8-43ef-843d-8e0890a31c3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gammaVec", "[", 
    RowBox[{"{", 
     RowBox[{"z_", ",", "d_"}], "}"}], "]"}], " ", ":=", " ", 
   RowBox[{"Cross", "[", 
    RowBox[{
     RowBox[{"Grad", "[", 
      RowBox[{
       RowBox[{"gamma", "[", 
        RowBox[{"x", ",", "y"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "->", "z"}], ",", 
       RowBox[{"y", "->", "d"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.89256972156991*^9, 3.892569740965068*^9}, {
  3.89257012753433*^9, 3.8925701823620863`*^9}, {3.892638050778014*^9, 
  3.892638054088255*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"f29e343a-2a96-4f33-87ff-8f4168f160bd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"gammaCurve", "[", 
    RowBox[{"z0_", ",", "d0_"}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"data", ",", "currPoint", ",", "dt"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"dt", " ", "=", " ", ".0001"}], ";", "\[IndentingNewLine]", 
      RowBox[{"data", " ", "=", " ", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"currPoint", " ", "=", " ", 
       RowBox[{"{", 
        RowBox[{"z0", ",", "d0"}], "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"While", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"0", "<=", " ", 
          RowBox[{"currPoint", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "<=", " ", "2"}], " ", "&&", " ", 
         RowBox[{"0", "<=", " ", 
          RowBox[{"currPoint", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "<=", " ", "1"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"data", ",", " ", "currPoint"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"currPoint", " ", "+=", " ", 
          RowBox[{
           RowBox[{"gammaVec", "[", "currPoint", "]"}], "*", "dt"}]}], 
         ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "data", "]"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gammaVals", "[", 
     RowBox[{"z0_", ",", "d0_"}], "]"}], ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"vals", ",", "currPoint", ",", "dt"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"dt", " ", "=", " ", ".0001"}], ";", "\[IndentingNewLine]", 
       RowBox[{"vals", " ", "=", " ", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"currPoint", " ", "=", " ", 
        RowBox[{"{", 
         RowBox[{"z0", ",", "d0"}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"While", "[", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"0", "<=", " ", 
           RowBox[{"currPoint", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "<=", " ", "2"}], " ", "&&", " ", 
          
          RowBox[{"0", "<=", " ", 
           RowBox[{"currPoint", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "<=", " ", "1"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"vals", ",", " ", 
            RowBox[{"gamma", "[", 
             RowBox[{
              RowBox[{"currPoint", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"currPoint", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"currPoint", " ", "+=", " ", 
           RowBox[{
            RowBox[{"gammaVec", "[", "currPoint", "]"}], "*", "dt"}]}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "vals", "]"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\n", "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gCurve", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"gammaCurve", "[", 
     RowBox[{".01", ",", ".01"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"gPlot", " ", "=", " ", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"gCurve", "[", "t", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.892571613578082*^9, 3.892571633046521*^9}, {
   3.892637821673004*^9, 3.892637909974444*^9}, {3.892637953608568*^9, 
   3.892638150501824*^9}, {3.892638365698399*^9, 3.892638366492811*^9}, 
   3.8926384270870457`*^9, 3.892638466903715*^9, {3.8926385019487667`*^9, 
   3.8926385206231213`*^9}, {3.8926385924833717`*^9, 
   3.8926385996710043`*^9}, {3.892639046593423*^9, 3.892639079673019*^9}, {
   3.8926391176963367`*^9, 3.8926392666222687`*^9}, 3.892639311283594*^9, {
   3.89263944643899*^9, 3.892639483386352*^9}, {3.8926397828883467`*^9, 
   3.892639800141672*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"ef39c75b-7d24-4d94-865a-c42147f5924c"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction", "dmval", 
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.00004085714285714285`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"", 2, 13, 1, 
   27877775080324796638, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.892638580890685*^9, 3.892638608821108*^9}, 
   3.892639358294922*^9, {3.8926394505505953`*^9, 3.892639507412869*^9}, 
   3.892640112605217*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"0db64279-cbcb-4334-a7c2-1e9aace82292"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nk8lNsfB3DbbSEi/SpKNyV1lVK52uQjKQqFVEohlSstIjulBZfIllCW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       "]]},
     Annotation[#, "Charting`Private`Tag$2367#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 2}, {-8.093420546233937*^-7, 0.4529262265807199}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.89263945231478*^9, 3.89263950742002*^9}, 
   3.892640112640534*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"fcaeda50-fbf4-478b-a79e-06d32fd2d8cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plot", " ", "=", " ", 
  RowBox[{"DensityPlot", "[", 
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"z", "-", " ", 
      RowBox[{"w", "[", 
       RowBox[{"z", ",", "d"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "0", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"Exclusions", "\[Rule]", "None"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", "Automatic"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<z\>\"", ",", "18"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\[Delta]n/n\>\"", ",", "18"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", 
     RowBox[{"Style", "[", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]\[Omega]\), \(c\)]\)\>\"", ",",
        "20"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8926393835827293`*^9, 3.89263939194928*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"c5f5c67e-0496-49f7-8e41-ad9fe46681f7"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{
     GraphicsComplexBox[CompressedData["
1:eJx1l8FqFEEURUf/RNTv6OzUrZ8guIrit2Q+YbbZCZlNdrXIJptQi0Ayi0AR
AkOcTGmCEMSMTned27zr2Awkp193dZ1+r7qqXnz48v7j88lk8vrZZLL968f0
1bu/v9RFzuLF/PP2Z/EiHsI34sv+xK34abM91uKD/v4f4pdbnD6Ij/r2forf
9A98FF/07f8S7/cd/C1ux95uz68dvpGzGN8YL2J8YXxhfGF8YXxhfGF8YXxh
fGF8jZXX3X+zOPom803mm8w3mW8y32S+yXyT+SbzTeabzDdZnZ6a16l8YXxj
vIjxhfGF8YXxhfGF8YXxhfGF8YXxNdY43Z3XbN4LO1/EMb/Z8pstv9nymy2/
2fKbLb/Z8pstv9nym+07c251eW4e5/KN8SLGF8YXxhfGF8YXxhfGF8YXxhfG
17h9Rxc27haWp4V8Y7yI8b0M192K8YXxhfGF8YXxhfGF8YXxNW7zxJV9V66s
Dq/kG+NFjC+ML4wvjC+ML4wvjC+ML4wvjK9xmwfH72zkLF6EvBT5HoS6vhHj
exDey1qML4wvjC+ML4wvjC+Mr3Gb569tXri278i1fGO8iPGF8YXxhfGF8YXx
hfGF8YXxhfE1buuYcd6MnMX4xngR4wvjexTqfC3G9yi8pwcxvjC+ML4wvjC+
xm2dtrR5fWnzwFK+MV7E89CvpXxhfGF8YXxhfGF8YXxhfGF8jds6dFwHRc5i
fGO8iOfhvd/KF8YXxhfGF8b3Iry3RzG+ML4wvsZtnb2yddnK5vGVfGO8iPGF
L0M/VvKF8YXxhfGF8YXxhfGF8TVuR7V1Z7V1SpVvjBcxvnDcH9Uu7o9qF/dH
tYv7o9rF/VHt4v6odnF/VLu4P6ryhT+FPM26t/0/3//hwfNYPHid2D5pZutT
7l8qHteXMz2f++J6c3w+8eH++//0l/3Yva0bn7x/e94//OgPHNf7x2rf3wd1
Qnu8H9qDiQ/dODP/M9tn3pnHXYePc6y/cR8Y1+szu37cr+MT9zPHtj4+sfo9
s+eN9UX/Yn2N+YFjPDWm3g5bvd+1+LSNh2+KD6er4rDHh/7M1R7+8f6Z4lzP
eW+f+4fnbBTn+uE8dbMRx/Ex1fPob6y3Q70Pro/1NlX7Pu48Hzzfx2kcD1Pz
Wlv7Vf3huj+R3IyW
      "], {{{
         EdgeForm[], 
         GrayLevel[0.8], 
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJxNmAeUVdUVhs9TYGCQLnVoAzNqDDEYVAwWRBQbWECUYI2goo6AAiFgQVAB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            
            "]]}]}, {}, {}, {}, {}}}, VertexColors -> CompressedData["
1:eJytWHk0Ve3bVhG90oAyRUIpMlRKSV0qKSWkKBFCihCSVKgI1VuI0hypEBqo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       "]], {}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, 
     Ticks -> {Automatic, Automatic}, AxesOrigin -> {0., 0.}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, AxesLabel -> {None, None}, FrameLabel -> {{
        FormBox[
         StyleBox["\"\[Delta]n/n\"", 18, StripOnInput -> False], 
         TraditionalForm], None}, {
        FormBox[
         StyleBox["\"z\"", 18, StripOnInput -> False], TraditionalForm], 
        None}}, DisplayFunction -> Identity, AspectRatio -> 1, 
     AxesLabel -> {None, None}, DisplayFunction :> Identity, Frame -> True, 
     FrameLabel -> {{
        FormBox[
         StyleBox["\"\[Delta]n/n\"", 18, StripOnInput -> False], 
         TraditionalForm], None}, {
        FormBox[
         StyleBox["\"z\"", 18, StripOnInput -> False], TraditionalForm], 
        None}}, FrameTicks -> {{Automatic, Automatic}, {
       Automatic, Automatic}}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultPlotStyle" -> Automatic, "GridLinesInFront" -> True}, 
     PlotLabel -> FormBox[
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\[Omega]\\), \\(c\\)]\\)\"",
         20, StripOnInput -> False], TraditionalForm], 
     PlotRange -> {{0, 2}, {0, 1}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
       FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           GraphicsBox[{
             RasterBox[CompressedData["
1:eJxFlwmcjvUWxyV3YmZsZbtJ9i1q7q2spR9ZrrJUuLYUQiEx1iRRdmNwiySk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              "], {{
                Rational[-15, 2], 
                Rational[-225, 2]}, {
                Rational[15, 2], 
                Rational[225, 2]}}], {Antialiasing -> False, 
              AbsoluteThickness[0.1], 
              Directive[
               Opacity[0.3], 
               GrayLevel[0]], 
              LineBox[
               NCache[{{
                  Rational[15, 2], 
                  Rational[-225, 2]}, {
                  Rational[-15, 2], 
                  Rational[-225, 2]}, {
                  Rational[-15, 2], 
                  Rational[225, 2]}, {
                  Rational[15, 2], 
                  Rational[225, 2]}, {
                  Rational[15, 2], 
                  Rational[-225, 2]}}, {{7.5, -112.5}, {-7.5, -112.5}, {-7.5, 
                112.5}, {7.5, 112.5}, {7.5, -112.5}}]]}, {
              CapForm[None], {}}, 
             StyleBox[{Antialiasing -> False, 
               StyleBox[
                LineBox[{{7.5, -112.5}, {7.5, 112.5}}], {
                 Directive[
                  AbsoluteThickness[0.2], 
                  Opacity[0.3], 
                  GrayLevel[0]]}, StripOnInput -> False], 
               StyleBox[
                StyleBox[{{
                   StyleBox[
                    LineBox[{{{7.5, -112.5}, 
                    Offset[{4., 0}, {7.5, -112.5}]}, {{7.5, -67.5}, 
                    Offset[{4., 0}, {7.5, -67.5}]}, {{7.5, -22.5}, 
                    Offset[{4., 0}, {7.5, -22.5}]}, {{7.5, 22.5}, 
                    Offset[{4., 0}, {7.5, 22.5}]}, {{7.5, 67.5}, 
                    Offset[{4., 0}, {7.5, 67.5}]}, {{7.5, 112.5}, 
                    Offset[{4., 0}, {7.5, 112.5}]}}], {
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]]}, StripOnInput -> False], 
                   StyleBox[
                    LineBox[{{{7.5, -101.25}, 
                    Offset[{2.5, 0.}, {7.5, -101.25}]}, {{7.5, -90.}, 
                    Offset[{2.5, 0.}, {7.5, -90.}]}, {{7.5, -78.75}, 
                    Offset[{2.5, 0.}, {7.5, -78.75}]}, {{7.5, -56.25}, 
                    Offset[{2.5, 0.}, {7.5, -56.25}]}, {{7.5, -45.}, 
                    Offset[{2.5, 0.}, {7.5, -45.}]}, {{7.5, -33.75}, 
                    Offset[{2.5, 0.}, {7.5, -33.75}]}, {{7.5, -11.25}, 
                    Offset[{2.5, 0.}, {7.5, -11.25}]}, {{7.5, 0.}, 
                    Offset[{2.5, 0.}, {7.5, 0.}]}, {{7.5, 
                    11.250000000000014`}, 
                    Offset[{2.5, 0.}, {7.5, 11.250000000000014`}]}, {{7.5, 
                    33.75}, 
                    Offset[{2.5, 0.}, {7.5, 33.75}]}, {{7.5, 45.}, 
                    Offset[{2.5, 0.}, {7.5, 45.}]}, {{7.5, 56.25}, 
                    Offset[{2.5, 0.}, {7.5, 56.25}]}, {{7.5, 78.75}, 
                    Offset[{2.5, 0.}, {7.5, 78.75}]}, {{7.5, 90.}, 
                    Offset[{2.5, 0.}, {7.5, 90.}]}, {{7.5, 101.25}, 
                    Offset[{2.5, 0.}, {7.5, 101.25}]}}], {
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4], 
                    Opacity[0.3]]}, StripOnInput -> False]}, 
                  StyleBox[
                   StyleBox[{{
                    StyleBox[{
                    InsetBox[
                    FormBox["0", TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -112.5}], 
                    ImageScaled[{0, 0.5}], Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    StyleBox["\"0.2\"", ShowStringCharacters -> False], 0.2, 
                    AutoDelete -> True], NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -67.5}], 
                    ImageScaled[{0, 0.5}], Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    StyleBox["\"0.4\"", ShowStringCharacters -> False], 0.4, 
                    AutoDelete -> True], NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -22.5}], 
                    ImageScaled[{0, 0.5}], Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    StyleBox["\"0.6\"", ShowStringCharacters -> False], 0.6, 
                    AutoDelete -> True], NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 22.5}], 
                    ImageScaled[{0, 0.5}], Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    StyleBox["\"0.8\"", ShowStringCharacters -> False], 0.8, 
                    AutoDelete -> True], NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 67.5}], 
                    ImageScaled[{0, 0.5}], Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    StyleBox["\"1.0\"", ShowStringCharacters -> False], 1., 
                    AutoDelete -> True], NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 112.5}], 
                    ImageScaled[{0, 0.5}], Automatic, {1, 0}]}, {
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1]], 
                    Directive[
                    Opacity[1]]}}, StripOnInput -> False], 
                    
                    StyleBox[{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}}, {
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4], 
                    Opacity[0.3]], {
                    Directive[
                    Opacity[1]], 
                    Directive[
                    Opacity[1]]}}, StripOnInput -> False]}, {}}, {{
                    Directive[
                    Opacity[1]], 
                    Directive[
                    Opacity[1]]}}, StripOnInput -> False], {"GraphicsLabel"}, 
                   StripOnInput -> False]}, {"GraphicsTicks"}, StripOnInput -> 
                 False], {{
                  Directive[
                   AbsoluteThickness[0.2], 
                   GrayLevel[0.4]], 
                  Directive[
                   AbsoluteThickness[0.2], 
                   GrayLevel[0.4], 
                   Opacity[0.3]]}}, StripOnInput -> False]}, {"GraphicsAxes"},
               StripOnInput -> False]}, PlotRangePadding -> Scaled[0.02], 
            PlotRange -> All, Frame -> True, 
            FrameTicks -> {{False, False}, {True, False}}, FrameStyle -> 
            Opacity[0], FrameTicksStyle -> Opacity[0], 
            ImageSize -> {Automatic, 225}, BaseStyle -> {}], Alignment -> 
           Left, AppearanceElements -> None, ImageMargins -> {{5, 5}, {5, 5}},
            ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> 
          False], {FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]}, "BarLegend", 
      DisplayFunction -> (#& ), 
      InterpretationFunction :> (RowBox[{"BarLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{
                 RowBox[{"Blend", "[", 
                   RowBox[{"\"M10DefaultDensityGradient\"", ",", "#1"}], 
                   "]"}], "&"}], ",", 
               RowBox[{"{", 
                 RowBox[{"0.`", ",", "0.9999999999999998`"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"LegendMarkerSize", "\[Rule]", "225"}], ",", 
           RowBox[{"Charting`AxisLabel", "\[Rule]", "None"}], ",", 
           RowBox[{"ScalingFunctions", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"Identity", ",", "Identity"}], "}"}]}], ",", 
           RowBox[{"Charting`TickSide", "\[Rule]", "Right"}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "True"}]}], "]"}]& )], 
     TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.892639396060307*^9, 3.892640112884692*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"158e812b-07e8-4e68-92e5-27b2d2aa322b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"plot", ",", "gPlot"}], "]"}]], "Input",
 CellChangeTimes->{{3.892639399269794*^9, 3.892639414309021*^9}, {
  3.892639517700136*^9, 3.892639523908444*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"90ce7f92-5cae-45a8-b4a1-d641205559bd"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{
      GraphicsComplexBox[CompressedData["
1:eJx1l8FqFEEURUf/RNTv6OzUrZ8guIrit2Q+YbbZCZlNdrXIJptQi0Ayi0AR
AkOcTGmCEMSMTned27zr2Awkp193dZ1+r7qqXnz48v7j88lk8vrZZLL968f0
1bu/v9RFzuLF/PP2Z/EiHsI34sv+xK34abM91uKD/v4f4pdbnD6Ij/r2forf
9A98FF/07f8S7/cd/C1ux95uz68dvpGzGN8YL2J8YXxhfGF8YXxhfGF8YXxh
fGF8jZXX3X+zOPom803mm8w3mW8y32S+yXyT+SbzTeabzDdZnZ6a16l8YXxj
vIjxhfGF8YXxhfGF8YXxhfGF8YXxNdY43Z3XbN4LO1/EMb/Z8pstv9nymy2/
2fKbLb/Z8pstv9nym+07c251eW4e5/KN8SLGF8YXxhfGF8YXxhfGF8YXxhfG
17h9Rxc27haWp4V8Y7yI8b0M192K8YXxhfGF8YXxhfGF8YXxNW7zxJV9V66s
Dq/kG+NFjC+ML4wvjC+ML4wvjC+ML4wvjK9xmwfH72zkLF6EvBT5HoS6vhHj
exDey1qML4wvjC+ML4wvjC+Mr3Gb569tXri278i1fGO8iPGF8YXxhfGF8YXx
hfGF8YXxhfE1buuYcd6MnMX4xngR4wvjexTqfC3G9yi8pwcxvjC+ML4wvjC+
xm2dtrR5fWnzwFK+MV7E89CvpXxhfGF8YXxhfGF8YXxhfGF8jds6dFwHRc5i
fGO8iOfhvd/KF8YXxhfGF8b3Iry3RzG+ML4wvsZtnb2yddnK5vGVfGO8iPGF
L0M/VvKF8YXxhfGF8YXxhfGF8TVuR7V1Z7V1SpVvjBcxvnDcH9Uu7o9qF/dH
tYv7o9rF/VHt4v6odnF/VLu4P6ryhT+FPM26t/0/3//hwfNYPHid2D5pZutT
7l8qHteXMz2f++J6c3w+8eH++//0l/3Yva0bn7x/e94//OgPHNf7x2rf3wd1
Qnu8H9qDiQ/dODP/M9tn3pnHXYePc6y/cR8Y1+szu37cr+MT9zPHtj4+sfo9
s+eN9UX/Yn2N+YFjPDWm3g5bvd+1+LSNh2+KD6er4rDHh/7M1R7+8f6Z4lzP
eW+f+4fnbBTn+uE8dbMRx/Ex1fPob6y3Q70Pro/1NlX7Pu48Hzzfx2kcD1Pz
Wlv7Vf3huj+R3IyW
       "], {{{
          EdgeForm[], 
          GrayLevel[0.8], 
          GraphicsGroupBox[{
            PolygonBox[CompressedData["
1:eJxNmAeUVdUVhs9TYGCQLnVoAzNqDDEYVAwWRBQbWECUYI2goo6AAiFgQVAB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             
             "]]}]}, {}, {}, {}, {}}}, VertexColors -> CompressedData["
1:eJytWHk0Ve3bVhG90oAyRUIpMlRKSV0qKSWkKBFCihCSVKgI1VuI0hypEBqo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        "]], {}}, {{{{}, {}, 
        TagBox[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]], 
          LineBox[CompressedData["
1:eJwV1nk8lNsfB3DbbSEi/SpKNyV1lVK52uQjKQqFVEohlSstIjulBZfIllCW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           "]]}, 
         Annotation[#, "Charting`Private`Tag$2367#1"]& ]}}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, 
     Ticks -> {Automatic, Automatic}, AxesOrigin -> {0., 0.}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, AxesLabel -> {None, None}, FrameLabel -> {{
        FormBox[
         StyleBox["\"\[Delta]n/n\"", 18, StripOnInput -> False], 
         TraditionalForm], None}, {
        FormBox[
         StyleBox["\"z\"", 18, StripOnInput -> False], TraditionalForm], 
        None}}, DisplayFunction -> Identity, AspectRatio -> 1, 
     AxesLabel -> {None, None}, DisplayFunction :> Identity, Frame -> True, 
     FrameLabel -> {{
        FormBox[
         StyleBox["\"\[Delta]n/n\"", 18, StripOnInput -> False], 
         TraditionalForm], None}, {
        FormBox[
         StyleBox["\"z\"", 18, StripOnInput -> False], TraditionalForm], 
        None}}, FrameTicks -> {{Automatic, Automatic}, {
       Automatic, Automatic}}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultPlotStyle" -> Automatic, "GridLinesInFront" -> True}, 
     PlotLabel -> FormBox[
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\[Omega]\\), \\(c\\)]\\)\"",
         20, StripOnInput -> False], TraditionalForm], 
     PlotRange -> {{0, 2}, {0, 1}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
       FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           GraphicsBox[{
             RasterBox[CompressedData["
1:eJxFlwmcjvUWxyV3YmZsZbtJ9i1q7q2spR9ZrrJUuLYUQiEx1iRRdmNwiySk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              "], {{
                Rational[-15, 2], 
                Rational[-225, 2]}, {
                Rational[15, 2], 
                Rational[225, 2]}}], {Antialiasing -> False, 
              AbsoluteThickness[0.1], 
              Directive[
               Opacity[0.3], 
               GrayLevel[0]], 
              LineBox[
               NCache[{{
                  Rational[15, 2], 
                  Rational[-225, 2]}, {
                  Rational[-15, 2], 
                  Rational[-225, 2]}, {
                  Rational[-15, 2], 
                  Rational[225, 2]}, {
                  Rational[15, 2], 
                  Rational[225, 2]}, {
                  Rational[15, 2], 
                  Rational[-225, 2]}}, {{7.5, -112.5}, {-7.5, -112.5}, {-7.5, 
                112.5}, {7.5, 112.5}, {7.5, -112.5}}]]}, {
              CapForm[None], {}}, 
             StyleBox[{Antialiasing -> False, 
               StyleBox[
                LineBox[{{7.5, -112.5}, {7.5, 112.5}}], {
                 Directive[
                  AbsoluteThickness[0.2], 
                  Opacity[0.3], 
                  GrayLevel[0]]}, StripOnInput -> False], 
               StyleBox[
                StyleBox[{{
                   StyleBox[
                    LineBox[{{{7.5, -112.5}, 
                    Offset[{4., 0}, {7.5, -112.5}]}, {{7.5, -67.5}, 
                    Offset[{4., 0}, {7.5, -67.5}]}, {{7.5, -22.5}, 
                    Offset[{4., 0}, {7.5, -22.5}]}, {{7.5, 22.5}, 
                    Offset[{4., 0}, {7.5, 22.5}]}, {{7.5, 67.5}, 
                    Offset[{4., 0}, {7.5, 67.5}]}, {{7.5, 112.5}, 
                    Offset[{4., 0}, {7.5, 112.5}]}}], {
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]]}, StripOnInput -> False], 
                   StyleBox[
                    LineBox[{{{7.5, -101.25}, 
                    Offset[{2.5, 0.}, {7.5, -101.25}]}, {{7.5, -90.}, 
                    Offset[{2.5, 0.}, {7.5, -90.}]}, {{7.5, -78.75}, 
                    Offset[{2.5, 0.}, {7.5, -78.75}]}, {{7.5, -56.25}, 
                    Offset[{2.5, 0.}, {7.5, -56.25}]}, {{7.5, -45.}, 
                    Offset[{2.5, 0.}, {7.5, -45.}]}, {{7.5, -33.75}, 
                    Offset[{2.5, 0.}, {7.5, -33.75}]}, {{7.5, -11.25}, 
                    Offset[{2.5, 0.}, {7.5, -11.25}]}, {{7.5, 0.}, 
                    Offset[{2.5, 0.}, {7.5, 0.}]}, {{7.5, 
                    11.250000000000014`}, 
                    Offset[{2.5, 0.}, {7.5, 11.250000000000014`}]}, {{7.5, 
                    33.75}, 
                    Offset[{2.5, 0.}, {7.5, 33.75}]}, {{7.5, 45.}, 
                    Offset[{2.5, 0.}, {7.5, 45.}]}, {{7.5, 56.25}, 
                    Offset[{2.5, 0.}, {7.5, 56.25}]}, {{7.5, 78.75}, 
                    Offset[{2.5, 0.}, {7.5, 78.75}]}, {{7.5, 90.}, 
                    Offset[{2.5, 0.}, {7.5, 90.}]}, {{7.5, 101.25}, 
                    Offset[{2.5, 0.}, {7.5, 101.25}]}}], {
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4], 
                    Opacity[0.3]]}, StripOnInput -> False]}, 
                  StyleBox[
                   StyleBox[{{
                    StyleBox[{
                    InsetBox[
                    FormBox["0", TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -112.5}], 
                    ImageScaled[{0, 0.5}], Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    StyleBox["\"0.2\"", ShowStringCharacters -> False], 0.2, 
                    AutoDelete -> True], NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -67.5}], 
                    ImageScaled[{0, 0.5}], Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    StyleBox["\"0.4\"", ShowStringCharacters -> False], 0.4, 
                    AutoDelete -> True], NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -22.5}], 
                    ImageScaled[{0, 0.5}], Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    StyleBox["\"0.6\"", ShowStringCharacters -> False], 0.6, 
                    AutoDelete -> True], NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 22.5}], 
                    ImageScaled[{0, 0.5}], Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    StyleBox["\"0.8\"", ShowStringCharacters -> False], 0.8, 
                    AutoDelete -> True], NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 67.5}], 
                    ImageScaled[{0, 0.5}], Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    StyleBox["\"1.0\"", ShowStringCharacters -> False], 1., 
                    AutoDelete -> True], NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 112.5}], 
                    ImageScaled[{0, 0.5}], Automatic, {1, 0}]}, {
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1]], 
                    Directive[
                    Opacity[1]]}}, StripOnInput -> False], 
                    
                    StyleBox[{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}}, {
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4], 
                    Opacity[0.3]], {
                    Directive[
                    Opacity[1]], 
                    Directive[
                    Opacity[1]]}}, StripOnInput -> False]}, {}}, {{
                    Directive[
                    Opacity[1]], 
                    Directive[
                    Opacity[1]]}}, StripOnInput -> False], {"GraphicsLabel"}, 
                   StripOnInput -> False]}, {"GraphicsTicks"}, StripOnInput -> 
                 False], {{
                  Directive[
                   AbsoluteThickness[0.2], 
                   GrayLevel[0.4]], 
                  Directive[
                   AbsoluteThickness[0.2], 
                   GrayLevel[0.4], 
                   Opacity[0.3]]}}, StripOnInput -> False]}, {"GraphicsAxes"},
               StripOnInput -> False]}, PlotRangePadding -> Scaled[0.02], 
            PlotRange -> All, Frame -> True, 
            FrameTicks -> {{False, False}, {True, False}}, FrameStyle -> 
            Opacity[0], FrameTicksStyle -> Opacity[0], 
            ImageSize -> {Automatic, 225}, BaseStyle -> {}], Alignment -> 
           Left, AppearanceElements -> None, ImageMargins -> {{5, 5}, {5, 5}},
            ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> 
          False], {FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]}, "BarLegend", 
      DisplayFunction -> (#& ), 
      InterpretationFunction :> (RowBox[{"BarLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{
                 RowBox[{"Blend", "[", 
                   RowBox[{"\"M10DefaultDensityGradient\"", ",", "#1"}], 
                   "]"}], "&"}], ",", 
               RowBox[{"{", 
                 RowBox[{"0.`", ",", "0.9999999999999998`"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"LegendMarkerSize", "\[Rule]", "225"}], ",", 
           RowBox[{"Charting`AxisLabel", "\[Rule]", "None"}], ",", 
           RowBox[{"ScalingFunctions", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"Identity", ",", "Identity"}], "}"}]}], ",", 
           RowBox[{"Charting`TickSide", "\[Rule]", "Right"}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "True"}]}], "]"}]& )], 
     TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.892639406282604*^9, 3.892639414782073*^9}, {
   3.8926395191788588`*^9, 3.892639524524561*^9}, 3.8926401129690447`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"abd2e0b6-7134-4fd4-bcaf-5f32cc02e289"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dOmega", "[", 
    RowBox[{"z_", ",", "d_"}], "]"}], ":=", " ", 
   RowBox[{"Abs", "[", 
    RowBox[{"z", "-", " ", 
     RowBox[{"w", "[", 
      RowBox[{"z", ",", "d"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8926395966803837`*^9, 3.8926396089421043`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"bf2573ee-a11f-4507-8a5c-6633bd9fefd7"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.89263976370262*^9, 3.892639765532753*^9}, {
   3.892639820077429*^9, 3.892639947414921*^9}, 3.89264008221183*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"ca35998a-640d-4eee-b3b3-5d0c04d35355"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t1", " ", "=", " ", 
   RowBox[{"gammaCurve", "[", 
    RowBox[{".01", ",", ".01"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"dOmega", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"t1", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"t1", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "t1", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxInd", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Position", "[", 
      RowBox[{"t2", ",", 
       RowBox[{"Max", "[", "t2", "]"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.892640210386366*^9, 
  3.892640213531054*^9}},ExpressionUUID->"ee96a7d1-4a3e-4c39-b5f6-\
adb932026b7f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"t1", "[", 
  RowBox[{"[", "maxInd", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"t2", "[", 
  RowBox[{"[", "maxInd", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.892640221620657*^9, 3.89264022542575*^9}, {
  3.8926402803983603`*^9, 3.89264028356995*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"57036b19-60e8-41be-8a85-5cdfb6604876"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.9998974390215224`", ",", "0.444767801182807`"}], "}"}]], "Output",\

 CellChangeTimes->{3.8926402257798367`*^9, 3.892640283906535*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"ce878d13-2252-4466-98c1-14b6768335d6"],

Cell[BoxData["0.33309938753380464`"], "Output",
 CellChangeTimes->{3.8926402257798367`*^9, 3.8926402839105473`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"cbfdfa24-edb1-4ed1-b49f-4ef51bc0b079"]
}, Open  ]]
},
WindowSize->{808, 875},
WindowMargins->{{444, Automatic}, {Automatic, 5}},
FrontEndVersion->"12.3 for Mac OS X x86 (64-bit) (June 19, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3a4d2f02-8457-461b-aad0-c6e73d96fc0c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 3543, 113, 244, "Input",ExpressionUUID->"914f6ba8-0671-4c7f-86c4-cee38146bf3c"],
Cell[4104, 135, 568, 14, 30, "Input",ExpressionUUID->"7ec1316c-828c-4239-ac42-6be40691b6e1"],
Cell[4675, 151, 432, 11, 51, "Input",ExpressionUUID->"fd5d2950-52b8-43ef-843d-8e0890a31c3b"],
Cell[5110, 164, 763, 21, 30, "Input",ExpressionUUID->"f29e343a-2a96-4f33-87ff-8f4168f160bd"],
Cell[CellGroupData[{
Cell[5898, 189, 4266, 101, 514, "Input",ExpressionUUID->"ef39c75b-7d24-4d94-865a-c42147f5924c"],
Cell[10167, 292, 615, 13, 46, "Message",ExpressionUUID->"0db64279-cbcb-4334-a7c2-1e9aace82292"],
Cell[10785, 307, 7049, 134, 239, "Output",ExpressionUUID->"fcaeda50-fbf4-478b-a79e-06d32fd2d8cb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17871, 446, 1090, 27, 73, "Input",ExpressionUUID->"c5f5c67e-0496-49f7-8e41-ad9fe46681f7"],
Cell[18964, 475, 27760, 522, 403, "Output",ExpressionUUID->"158e812b-07e8-4e68-92e5-27b2d2aa322b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46761, 1002, 281, 5, 30, "Input",ExpressionUUID->"90ce7f92-5cae-45a8-b4a1-d641205559bd"],
Cell[47045, 1009, 33375, 617, 403, "Output",ExpressionUUID->"abd2e0b6-7134-4fd4-bcaf-5f32cc02e289"]
}, Open  ]],
Cell[80435, 1629, 402, 10, 30, "Input",ExpressionUUID->"bf2573ee-a11f-4507-8a5c-6633bd9fefd7"],
Cell[80840, 1641, 241, 3, 30, "Input",ExpressionUUID->"ca35998a-640d-4eee-b3b3-5d0c04d35355"],
Cell[81084, 1646, 1127, 34, 73, "Input",ExpressionUUID->"ee96a7d1-4a3e-4c39-b5f6-adb932026b7f"],
Cell[CellGroupData[{
Cell[82236, 1684, 363, 7, 52, "Input",ExpressionUUID->"57036b19-60e8-41be-8a85-5cdfb6604876"],
Cell[82602, 1693, 255, 5, 34, "Output",ExpressionUUID->"ce878d13-2252-4466-98c1-14b6768335d6"],
Cell[82860, 1700, 194, 2, 57, "Output",ExpressionUUID->"cbfdfa24-edb1-4ed1-b49f-4ef51bc0b079"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


